FG$^2$-GDN: Enhancing Long-Context Gated Delta Networks with Doubly Fine-Grained Control

Linear attention mechanisms have emerged as promising alternatives to softmax attention, offering linear-time complexity during inference. Recent advances such as Gated DeltaNet (GDN) and Kimi Delta Attention (KDA) have demonstrated that the delta rule, an online gradient descent update, enables superior associative recall compared to simple additive updates. While KDA refined the coarse head-wise decay gate into channel-wise decay, the learning rate $\beta_t$ in the delta update remains a scalar, limiting the model's capacity for dimension-specific adaptation. We introduce FG$^2$-GDN, which replaces the scalar $\beta_t$ with a channel-wise vector analogous to the transition from SGD to per-coordinate adaptive optimizers such as AdaGrad and Adam. We further propose FG$^2$-GDN+, which decouples the scaling for keys and values, enabling independent control of erasure strength and write strength. Experiments on synthetic and real-world benchmarks show that FG$^2$-GDN and its variant improve associative recall and long-context understanding over GDN and KDA, with comparable computational efficiency.

==> pics/plot_beta_stats.py <==
#!/usr/bin/env python3
"""Generate the FG2-GDN per-layer beta activation statistics figure.

The input JSON is produced by `.awesome-rebuttal/cache/beta_analysis.py` from
the trained 1.3B checkpoint.  This script intentionally uses only ReportLab so
that the output remains a vector PDF without requiring Matplotlib.
"""

from __future__ import annotations

import json
from pathlib import Path

from reportlab.lib.colors import Color, HexColor
from reportlab.pdfbase import pdfmetrics
from reportlab.pdfbase.ttfonts import TTFont
from reportlab.pdfgen.canvas import Canvas


HERE = Path(__file__).resolve().parent
DATA_PATH = HERE / "beta_activation_stats_1.3B.json"
OUTPUT_PATH = HERE / "beta_stats.pdf"

PAGE_W, PAGE_H = 252.0, 226.0  # 3.5 x 3.14 inches; single-column figure.
LEFT, RIGHT = 38.0, 8.0
BLUE = HexColor("#0072B2")
ORANGE = HexColor("#D55E00")
GREEN = HexColor("#009E73")
GRAY = HexColor("#666666")
LIGHT_BLUE = Color(BLUE.red, BLUE.green, BLUE.blue, alpha=0.18)
LIGHT_GRAY = HexColor("#ECECEC")
NUM_BACKBONE_LAYERS = 24
FA_LAYERS = [3, 7, 11, 15, 19, 23]
FONT_NAME = "FigureSerif"
FONT_CANDIDATES = [
    Path("/usr/local/texlive/2026/texmf-dist/fonts/truetype/public/dejavu/DejaVuSerif.ttf"),
    Path("/System/Library/Fonts/Supplemental/Times New Roman.ttf"),
]


def register_font() -> None:
    for path in FONT_CANDIDATES:
        if path.exists():
            pdfmetrics.registerFont(TTFont(FONT_NAME, str(path)))
            return
    raise FileNotFoundError(f"No embeddable serif font found in: {FONT_CANDIDATES}")


def layer_number(module: str) -> int:
    return int(module.split(".")[2])


def map_x(layer: int, lo: int, hi: int) -> float:
    return LEFT + (layer - lo) / (hi - lo) * (PAGE_W - LEFT - RIGHT)


def map_y(value: float, lo: float, hi: float, bottom: float, top: float) -> float:
    return bottom + (value - lo) / (hi - lo) * (top - bottom)


def contiguous_groups(rows: list[dict]) -> list[list[dict]]:
    """Split linear-attention rows at intervening full-attention layers."""
    groups: list[list[dict]] = []
    for row in rows:
        if not groups or layer_number(row["module"]) != layer_number(groups[-1][-1]["module"]) + 1:
            groups.append([row])
        else:
            groups[-1].append(row)
    return groups


def shade_full_attention_layers(c: Canvas, bottom: float, top: float, lo: int, hi: int) -> None:
    """Mark backbone layers that use MLA/full attention and therefore have no beta."""
    step = (PAGE_W - LEFT - RIGHT) / (hi - lo)
    c.setFillColor(LIGHT_GRAY)
    for layer in FA_LAYERS:
        center = map_x(layer, lo, hi)
        x0 = max(LEFT, center - 0.38 * step)
        x1 = min(PAGE_W - RIGHT, center + 0.38 * step)
        c.rect(x0, bottom, x1 - x0, top - bottom, stroke=0, fill=1)


def axes(c: Canvas, bottom: float, top: float, y_ticks: list[float], y_label: str) -> None:
    c.setStrokeColor(HexColor("#333333"))
    c.setLineWidth(0.55)
    c.line(LEFT, bottom, PAGE_W - RIGHT, bottom)
    c.line(LEFT, bottom, LEFT, top)
    c.setFont(FONT_NAME, 7.2)
    c.setFillColor(HexColor("#222222"))
    for tick in y_ticks:
        y = map_y(tick, min(y_ticks), max(y_ticks), bottom, top)
        c.setStrokeColor(HexColor("#DDDDDD"))
        c.setLineWidth(0.35)
        c.line(LEFT, y, PAGE_W - RIGHT, y)
        c.setFillColor(HexColor("#222222"))
        c.drawRightString(LEFT - 4, y - 2.4, f"{tick:.1f}")
    c.saveState()
    c.translate(9.5, (bottom + top) / 2)
    c.rotate(90)
    c.setFont(FONT_NAME, 7.8)
    c.drawCentredString(0, 0, y_label)
    c.restoreState()


def polyline(c: Canvas, points: list[tuple[float, float]], color, width: float = 1.2) -> None:
    path = c.beginPath()
    path.moveTo(*points[0])
    for point in points[1:]:
        path.lineTo(*point)
    c.setStrokeColor(color)
    c.setLineWidth(width)
    c.drawPath(path, stroke=1, fill=0)


def markers(c: Canvas, points: list[tuple[float, float]], color) -> None:
    c.setFillColor(color)
    c.setStrokeColor(color)
    for x, y in points:
        c.circle(x, y, 1.45, stroke=0, fill=1)


def legend_item(c: Canvas, x: float, y: float, color, label: str, band: bool = False) -> float:
    if band:
        c.setFillColor(LIGHT_BLUE)
        c.rect(x, y - 2.5, 10, 5, stroke=0, fill=1)
    else:
        c.setStrokeColor(color)
        c.setLineWidth(1.2)
        c.line(x, y, x + 10, y)
    c.setFillColor(HexColor("#222222"))
    c.setFont(FONT_NAME, 6.8)
    c.drawString(x + 13, y - 2.3, label)
    return x + 13 + c.stringWidth(label, FONT_NAME, 6.8) + 8


def main() -> None:
    register_font()
    data = json.loads(DATA_PATH.read_text())
    data.sort(key=lambda row: layer_number(row["module"]))
    layers = [layer_number(row["module"]) for row in data]
    layer_lo, layer_hi = 0, NUM_BACKBONE_LAYERS - 1
    expected_linear_layers = [i for i in range(NUM_BACKBONE_LAYERS) if i not in FA_LAYERS]
    if layers != expected_linear_layers:
        raise ValueError(
            f"Expected beta statistics for backbone layers {expected_linear_layers}, got {layers}"
        )
    groups = contiguous_groups(data)

    c = Canvas(
        str(OUTPUT_PATH),
        pagesize=(PAGE_W, PAGE_H),
        pageCompression=1,
        initialFontName=FONT_NAME,
        initialFontSize=7,
    )
    c.setTitle("Per-layer FG2-GDN beta activation statistics")

    top_bottom, top_top = 126.0, 211.0
    shade_full_attention_layers(c, top_bottom, top_top, layer_lo, layer_hi)
    axes(c, top_bottom, top_top, [0.0, 0.5, 1.0], r"Writing rate beta")

    for group in groups:
        upper = [
            (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["beta_p95"], 0, 1, top_bottom, top_top))
            for row in group
        ]
        lower = [
            (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["beta_p05"], 0, 1, top_bottom, top_top))
            for row in group
        ]
        band = c.beginPath()
        band.moveTo(*upper[0])
        for point in upper[1:]:
            band.lineTo(*point)
        for point in reversed(lower):
            band.lineTo(*point)
        band.close()
        c.setFillColor(LIGHT_BLUE)
        c.drawPath(band, stroke=0, fill=1)

    mean_points = [
        (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["beta_global_mean"], 0, 1, top_bottom, top_top))
        for row in data
    ]
    for group in groups:
        points = [
            (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["beta_global_mean"], 0, 1, top_bottom, top_top))
            for row in group
        ]
        polyline(c, points, BLUE)
    markers(c, mean_points, BLUE)
    x = legend_item(c, 55, 204, BLUE, "mean")
    legend_item(c, x, 204, BLUE, "5th--95th percentile", band=True)

    lower_bottom, lower_top = 35.0, 105.0
    shade_full_attention_layers(c, lower_bottom, lower_top, layer_lo, layer_hi)
    axes(c, lower_bottom, lower_top, [0.0, 0.4, 0.8], "Coefficient of variation")
    within_points = [
        (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["within_token_cv"], 0, 0.8, lower_bottom, lower_top))
        for row in data
    ]
    channel_points = [
        (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["channel_mean_cv"], 0, 0.8, lower_bottom, lower_top))
        for row in data
    ]
    for group in groups:
        points = [
            (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["within_token_cv"], 0, 0.8, lower_bottom, lower_top))
            for row in group
        ]
        polyline(c, points, ORANGE)
    markers(c, within_points, ORANGE)
    for group in groups:
        points = [
            (map_x(layer_number(row["module"]), layer_lo, layer_hi), map_y(row["channel_mean_cv"], 0, 0.8, lower_bottom, lower_top))
            for row in group
        ]
        polyline(c, points, GREEN)
    markers(c, channel_points, GREEN)
    x = legend_item(c, 48, 98, ORANGE, "within token")
    legend_item(c, x, 98, GREEN, "channel mean")

    c.setFont(FONT_NAME, 7.2)
    c.setFillColor(HexColor("#222222"))
    for layer in range(NUM_BACKBONE_LAYERS):
        x = map_x(layer, layer_lo, layer_hi)
        c.setStrokeColor(GRAY)
        c.setLineWidth(0.35)
        c.line(x, lower_bottom, x, lower_bottom - 2.5)
        if layer == 0 or layer in FA_LAYERS:
            c.setFillColor(GRAY if layer in FA_LAYERS else HexColor("#222222"))
            c.drawCentredString(x, lower_bottom - 11, str(layer))
    c.setFont(FONT_NAME, 6.9)
    c.setFillColor(HexColor("#222222"))
    c.drawCentredString(
        (LEFT + PAGE_W - RIGHT) / 2,
        7.5,
        "Backbone layer index (gray: MLA/FA, no beta)",
    )

    c.save()
    print(f"Saved: {OUTPUT_PATH}")


if __name__ == "__main__":
    main()

